A Comparison of $\texttt{R}$ Packages for Estimating Generalized Linear Mixed Models

Generalized linear mixed models (GLMMs) are widely used for analyzing correlated data, such as longitudinal and multilevel data. With over 15 $\texttt{R}$ packages available on $\texttt{CRAN}$ for fitting GLMMs, practitioners face a difficult choice regarding which package yields accurate estimates, converges reliably, and offers reasonable computational speed. Existing comparisons are either limited to methods within a single package or focus on narrow criteria such as speed alone. To address this gap, we systematically compared seven representative $\texttt{R}$ packages -- $\texttt{lme4}$, $\texttt{GLMMadaptive}$, $\texttt{glmmTMB}$, $\texttt{MASS}$, $\texttt{hglm}$, $\texttt{brms}$, and $\texttt{rstanarm}$ -- that implement different estimation frameworks. By using Monte Carlo simulations across 24 scenarios, we evaluated each package in terms of convergence ratios, computational time, estimation accuracy, and hypothesis testing performance. Our results showed that $\texttt{lme4_AGQ}$ and $\texttt{GLMMadaptive}$ yield the highest accuracy and convergence ratios, although $\texttt{GLMMadaptive}$ becomes slower under complex random-effect structures. $\texttt{lme4_LA}$ and $\texttt{glmmTMB}$ are computationally fast but exhibit lower convergence ratios and larger bias, especially for variance components. $\texttt{MASS}$ and $\texttt{hglm}$ are also fast, but $\texttt{MASS}$ yields liberal univariate tests and $\texttt{hglm}$ lacks support for correlated random effects and multivariate testing. Between two Bayesian packages, $\texttt{rstanarm}$ converges reliably and produces valid univariate tests, whereas $\texttt{brms}$ is extremely slow, limiting its practical utility. Based on these findings, we provide practical recommendations for choosing GLMM tool in applied research.

==> anc/README.md <==
# glmmPackCompare

This repository contains R scripts for the paper "A Comparative Study of Estimation Techniques for Generalized Linear Mixed Models".

## Environmental requirements
`R` (>=4.0) with the following packages: `lme4`, `GLMMadaptive`, `glmmTMB`, `MASS`, `hglm`, `brms`, `rstanarm`, `loo`, `jsonlite`.

## Usage
Run the scripts in folder `scripts/` **in numerical order** from an `R` session or from the command line. Adjust parameters as needed before running.

### Step 0 – Set hyperparameters and generate configuration files
```r
source("scripts/00_SetHyperparameters.R")
```
This creates JSON files `config_1.json` … `config_24.json` inside the `config/` folder. 
Each file defines a combination of:

- `n`: sample size (50, 100, 200)

- `M`: maximum number of repeated measurements (3, 9)

- `re_dist`: response distribution (`'Bernoulli'` or `'Poisson'`)

- `with_rd_slope`: random‑intercept only (`FALSE`) or random‑intercept‑plus‑slope (`TRUE`)

### Step 1 - Generate simulated datasets
```r
source("scripts/01_GenerateData.R")
```
Reads each configuration file and create simulated datasets.
The data are saved as `.RData` files in the `data/` folder, named e.g., `n50_M3_Bernoulli_rdi.RData`.

### Step 2 - Estimate models
```r
source('scripts/02_Estimate.R')
```
Before running, you must edit the script to specify:

- `c` - which configuration file to run (default is 15). To run all configurations, you would need to wrap the script in a loop or submit array jobs.
- `n_sim` - which specify the number of simulated datasets to test. To test all simulated datasets, you would specify `n_sim = length(simulate_data_ls)`.

The experimental results are saved into `results/` (e.g., `results/n50_M3_Bernoulli_rdi.RData`).

### Step 3 - Gather results
```r
source('scripts/03_GatherResults.R')
```
The final output is saved in `results/final.RData`, which includes:
- `final_result_df` - detailed results for each configuration and package
- `mean_abs_bias_df` - average absolute bias per package across all configurations
- `mean_rmse_df` - average RMSE per package across all configurations

## Contact
For questions, please open an issue in the repository or contact the author via x.li@math.leidenuniv.nl.

==> anc/helpers/data_generate_tool.R <==
gen_random_effects = function(with_rd_slope, n, subject_id){
  if (!with_rd_slope) {
    # Random intercepts for each subject
    tau = 0.8
    random_effects = rnorm(n, mean = 0, sd = tau)
    random_intercept = random_effects[subject_id]
    random_slope = 0
  } else {
    # Random intercepts and slopes for each subject
    tau0 = 0.8
    tau1 = 0.4
    rho01 = 0.2
    sigma_mat = matrix(c(tau0^2, rho01*tau0*tau1, rho01*tau0*tau1, tau1^2),
                       nrow = 2, ncol = 2, byrow = T)
    random_effects = mvrnorm(n, mu = c(0, 0), Sigma = sigma_mat)
    random_intercept = random_effects[subject_id, 1]
    random_slope = random_effects[subject_id, 2]
  }
  return(list('random_intercept' = random_intercept,
              'random_slope' = random_slope))
}

gen_response = function(z, num_obs, resp_dist){
  if (resp_dist == 'Bernoulli') {
    pi_full = 1/(1+exp(-z[['z_full']]))
    pi_0 = 1/(1+exp(-z[['z_0']]))
    pi_00 = 1/(1+exp(-z[['z_00']]))

    y_full = rbinom(num_obs, size = 1, prob = pi_full)
    y_0 = rbinom(num_obs, size = 1, prob = pi_0)
    y_00 = rbinom(num_obs, size = 1, prob = pi_00)
  } else if (resp_dist == 'Poisson'){
    mu_full = exp(z[['z_full']])
    mu_0 = exp(z[['z_0']])
    mu_00 = exp(z[['z_00']])

    y_full = rpois(num_obs, lambda = mu_full)
    y_0 = rpois(num_obs, lambda = mu_0)
    y_00 = rpois(num_obs, lambda = mu_00)
} else {
    warning('The given response distribution is not supported.')
  }

  return(list('y_full' = y_full, 'y_0' = y_0, 'y_00' = y_00))
}

gen_unbalanced_data = function(n, M, resp_dist, with_rd_slope){

  num_sim = 1000

  # Fixed effects
  beta_v = c(0.1, 0.3, -0.2, 0.1)
  beta_0_v = c(0.1, 0.3, -0.2, 0)
  beta_00_v = c(0.1, 0.3, 0, 0)

  # Possible set of time points
  possi_time_set = (0:(M-1))/(M-1)

  simulate_data_ls = list()
  for (i in 1:num_sim){
    # Time variable
    num_time_v = sample(1:M, n, replace = TRUE)
    time_variable = unlist(lapply(
      num_time_v,
      FUN = function(x) sort(sample(possi_time_set, size = x, replace = FALSE))))

    # Sample size
    num_obs = sum(num_time_v)

    # Subject ID
    subject_id = factor(rep(1:n, times = num_time_v))

    # Group variable
    group = rbinom(n, size = 1, prob = 0.4)
    group_variable = group[subject_id]

    # Design matrix of fixed effects
    X_fixed = cbind(rep(1, num_obs), time_variable, group_variable,
                    time_variable * group_variable)

    # Random effects
    temp = gen_random_effects(with_rd_slope = with_rd_slope, n = n,
                              subject_id = subject_id)
    random_intercept = temp[['random_intercept']]
    random_slope = temp[['random_slope']]

    # Linear predictors
    z_full = X_fixed %*% beta_v + random_intercept + random_slope * time_variable
    z_0 = X_fixed %*% beta_0_v + random_intercept + random_slope * time_variable
    z_00 = X_fixed %*% beta_00_v + random_intercept + random_slope * time_variable

    # Response
    temp = gen_response(z = list('z_full' = z_full, 'z_0' = z_0, 'z_00' = z_00),
                        num_obs = num_obs, resp_dist = resp_dist)

    # Dataset
    simulate_data = data.frame(
      y_full = temp[['y_full']],
      y_0 = temp[['y_0']],
      y_00 = temp[['y_00']],
      id = subject_id,
      time = time_variable,
      group = group_variable,
      random_intercept = random_intercept,
      random_slope = random_slope
    )
    simulate_data_ls[[i]] = simulate_data
  }
  comb = paste0('n', n, '_M', M, '_', resp_dist,
                ifelse(with_rd_slope, '_rdis', '_rdi'))
  save(simulate_data_ls, file = sprintf('data/%s.RData', comb))
  cat(sprintf('%s.RData done.\n', comb))
}

==> anc/helpers/estimation_tool.R <==
build_formula = function(response, fixed_terms, random_terms) {
  form = paste(response, '~', fixed_terms, '+', random_terms)
  return(as.formula(form))
}

get_p_value = function(model, term) {
  # lme4
  if (inherits(model, 'glmerMod')) {
    return(summary(model)$coefficients[term, 'Pr(>|z|)'])
  }
  # GLMMadaptive
  if (inherits(model, 'MixMod')) {
    return(summary(model)$coef_table[term, 'p-value'])
  }
  # glmmTMB
  if (inherits(model, 'glmmTMB')) {
    return(summary(model)$coefficients$cond[term, 'Pr(>|z|)'])
  }
  # MASS
  if (inherits(model, 'glmmPQL')) {
    return(summary(model)$tTable[term, 'p-value'])
  }
  # hglm
  if (inherits(model, 'hglm')) {
    return(summary(model)$FixCoefMat[term, 'Pr(>|t|)'])
  }
  stop('Unknown model class – cannot extract p-value.')
}

check_CI = function(model, term) {
    CI = posterior_interval(model, prob = 0.95)
    !((CI[term, '2.5%'] < 0) & (CI[term, '97.5%'] > 0))
  }

check_convergence = function(model, ...) {
  if (inherits(model, 'try-error')) return('error')

  # lme4
  if (inherits(model, 'glmerMod')) {
    k = list(...)$k
    if (is.null(k)) stop('For lme4 models, provide k = number of fixed effects.')
    if (model@optinfo$conv$opt != 0) return('official_fail')
    if (length(model@optinfo$conv$lme4) > 0 || length(model@beta) != k) return('extra_fail')
    return('good')
  }

  # GLMMadaptive
  if (inherits(model, 'MixMod')) {
    if (!model$converged) return('official_fail')
    return('good')
  }

  # glmmTMB
  if (inherits(model, 'glmmTMB')) {
    if (model$fit$convergence != 0) return('official_fail')
    return('good')
  }

  # MASS
  if (inherits(model, 'glmmPQL')) {
    if (!is.matrix(model$apVar)) return('extra_fail')
    return('good')
  }

  # hglm
  if (inherits(model, 'hglm')) {
    if (model$Converge != 'converged') return('official_fail')
    return('good')
  }

  # brms
  if (inherits(model, 'brmsfit')){
    n_term = list(...)$n_term
    if (is.null(n_term)) stop('For brms models, provide n_term = number of parameters need to be estimated.')
    Rhat = rhat(model)
    if (any(abs(Rhat[1:n_term] - 1) >= 0.1)) return('official_fail')
    return('good')
  }

  # rstanarm
  if (inherits(model, 'stanreg')){
    fixed_names = list(...)$fixed_names
    if (is.null(fixed_names)) stop("For rstanarm models, provide fixed_names = c('time', 'group', ...).")
    summ = summary(model)
    if (any(! fixed_names %in% row.names(summ))) return('error')
    with_rd_slope = list(...)$with_rd_slope
    if (is.null(with_rd_slope)) stop("For rstanarm models, provide with_rd_slope = if the model includes random slope.")
    random_names = c('Sigma[id:(Intercept),(Intercept)]',
                     if (config$with_rd_slope) c('Sigma[id:time,(Intercept)]', 'Sigma[id:time,time]'))
    if (any(abs(summ[c(fixed_names, random_names), 'Rhat'] - 1) >= 0.1)) return('official_fail')
    return('good')
  }

  stop('Unknown model class – cannot check convergence.')
}

est_lme4 = function(data, resp_dist, with_rd_slope, nAGQ){
  if (with_rd_slope & (nAGQ > 1)){
    cat("lme4 doesn't support multi-dimentional random effects when choosing AGQ as the estimation method.\n")
    return(NA)
  }

  # Specify random effects
  rd_term = if (with_rd_slope) '(1 + time|id)' else '(1|id)'

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = binomial
  }
  if (resp_dist == 'Poisson'){
    fami = poisson
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(
      glmer(build_formula('y_full', 'time + group + time:group', rd_term),
            family = fami, data = data, nAGQ = nAGQ))
  })[['elapsed']]
  conv_status = check_convergence(model_full, k = 4)

  if (conv_status %in% c('good', 'extra_fail')){

    # Record beta and theta after fitting full model on full dataset
    beta0_hat = model_full@beta[1]
    beta1_hat = model_full@beta[2]
    beta2_hat = model_full@beta[3]
    beta3_hat = model_full@beta[4]

    vc = VarCorr(model_full)$id
    if (with_rd_slope){
      tau0_hat = attr(vc,'stddev')[['(Intercept)']]
      tau1_hat = attr(vc,'stddev')[['time']]
      rho01_hat = attr(vc,'correlation')['(Intercept)', 'time']
    } else {
      tau0_hat = attr(vc,'stddev')[['(Intercept)']]
    }
    if (conv_status == 'good'){
      # Calculate empirical power of univariate test (Wald)
      power_hat_uni = get_p_value(model_full, 'time:group')
      # Fit null model on full dataset
      null_model_full = try(
        glmer(build_formula('y_full', 'time', rd_term),
              family = fami, data = data, nAGQ = nAGQ))

      if (check_convergence(null_model_full, k = 2) == 'good'){
        # Calculate empirical power of multivariate test (LRT)
        ano = anova(null_model_full, model_full)
        power_hat_mult = ano['model_full', 'Pr(>Chisq)']
      }
    }

    # Fit full model on dataset with beta3 = 0
    model_uni = try(
      glmer(build_formula('y_0', 'time + group + time:group', rd_term),
            family = fami, data = data, nAGQ = nAGQ))
    if (check_convergence(model_uni, k = 4) == 'good'){
      # Calculate empirical alpha of univariate test (Wald)
      alpha_hat_uni = get_p_value(model_uni, 'time:group')
    }

    # Fit full model on dataset with beta2 = beta3 = 0
    model_mult = try(
      glmer(build_formula('y_00', 'time + group + time:group', rd_term),
            family = fami, data = data, nAGQ = nAGQ))
    if (check_convergence(model_mult, k = 4) == 'good'){
      # Fit null model on dataset with beta2 = beta3 = 0
      null_model_mult = try(
        glmer(build_formula('y_00', 'time', rd_term),
              family = fami, data = data, nAGQ = nAGQ))
      if (check_convergence(null_model_mult, k = 2) == 'good'){
        # Calculate empirical alpha of multivariate test (LRT)
        ano = anova(null_model_mult, model_mult)
        alpha_hat_mult = ano['model_mult', 'Pr(>Chisq)']
      }
    }
  }

  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

est_lme4_LA = pryr::partial(est_lme4, nAGQ = 1)
est_lme4_AGQ = pryr::partial(est_lme4, nAGQ = 11)

est_GLMMadaptive = function(data, resp_dist, with_rd_slope){

  # Specify random effects
  rd_term = as.formula(ifelse(with_rd_slope, '~ 1 + time | id', '~ 1 | id'))

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = binomial()
  }
  if (resp_dist == 'Poisson'){
    fami = poisson()
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(mixed_model(fixed = y_full ~ time + group + time:group,
                                 random = rd_term,
                                 family = fami,
                                 data = data
    ))})[['elapsed']]
  conv_status = check_convergence(model_full)

  if (conv_status == 'good'){

    # Record beta and theta after fitting full model on full dataset
    beta0_hat = model_full$coefficients[['(Intercept)']]
    beta1_hat = model_full$coefficients[['time']]
    beta2_hat = model_full$coefficients[['group']]
    beta3_hat = model_full$coefficients[['time:group']]
    if (with_rd_slope){
      tau0_hat = model_full$D['(Intercept)', '(Intercept)']^0.5
      tau0_hat = tau0_hat
      tau1_hat = model_full$D['time', 'time']^0.5
      rho01_hat = model_full$D['(Intercept)', 'time']/(tau0_hat*tau1_hat)
    } else {
      tau_hat = model_full$D['(Intercept)', '(Intercept)']^0.5
    }

    # Calculate empirical power of univariate test (Wald)
    power_hat_uni = get_p_value(model_full, 'time:group')

    # Fit null model on full dataset
    null_model_full = try(mixed_model(fixed = y_full ~ time,
                                      random = rd_term,
                                      family = fami,
                                      data = data
    ))
    if (check_convergence(null_model_full) == 'good') {
      # Calculate empirical power of multivariate test (LRT)
      ano = anova(null_model_full, model_full)
      power_hat_mult = ano$p.value
    }

    # Fit full model on dataset with beta3 = 0
    model_uni = try(mixed_model(fixed = y_0 ~ time + group + time:group,
                                random = rd_term,
                                family = fami,
                                data = data
    ))
    if (check_convergence(model_uni) == 'good'){
      # Calculate empirical alpha of univariate test (Wald)
      alpha_hat_uni = get_p_value(model_uni, 'time:group')
    }

    # Fit full model on dataset with beta2 = beta3 = 0
    model_mult = try(mixed_model(fixed = y_00 ~ time + group + time:group,
                                 random = rd_term,
                                 family = fami,
                                 data = data
    ))
    if (check_convergence(model_mult) == 'good') {
      # Fit null model on dataset with beta2 = beta3 = 0
      null_model_mult = try(mixed_model(fixed = y_00 ~ time,
                                        random = rd_term,
                                        family = fami,
                                        data = data
      ))
      if (check_convergence(null_model_mult) == 'good'){
        # Calculate empirical alpha of multivariate test (LRT)
        ano = anova(null_model_mult, model_mult)
        alpha_hat_mult = ano$p.value
      }
    }
  }
  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

est_glmmTMB = function(data, resp_dist, with_rd_slope){

  # Specify random effects
  rd_term = if (with_rd_slope) '(1 + time|id)' else '(1|id)'

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = binomial
  }
  if (resp_dist == 'Poisson'){
    fami = poisson
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(glmmTMB(build_formula('y_full', 'time + group + time:group', rd_term),
                             family = fami,
                             data = data
    ))})[['elapsed']]
  conv_status = check_convergence(model_full)

  if (conv_status == 'good'){

    # Record beta and theta after fitting full model on full dataset
    beta0_hat = model_full$fit$par[[1]]
    beta1_hat = model_full$fit$par[[2]]
    beta2_hat = model_full$fit$par[[3]]
    beta3_hat = model_full$fit$par[[4]]
    summ = summary(model_full)
    if (with_rd_slope){
      tau0_hat = as.numeric(attr(summ$varcor$cond$id, 'stddev')['(Intercept)'])
      tau1_hat = as.numeric(attr(summ$varcor$cond$id, 'stddev')['time'])
      rho01_hat = attr(summ$varcor$cond$id, 'correlation')['(Intercept)', 'time']
    } else {
      tau_hat = as.numeric(attr(summ$varcor$cond$id, 'stddev'))
    }

    # Calculate empirical power of univariate test (Wald)
    power_hat_uni = get_p_value(model_full, 'time:group')

    # Fit null model on full dataset
    null_model_full = try(glmmTMB(build_formula('y_full', 'time', rd_term),
                                  family = fami,
                                  data = data
    ))
    if (check_convergence(null_model_full) == 'good'){
      # Calculate empirical power of multivariate test (LRT)
      ano = anova(null_model_full, model_full)
      power_hat_mult = ano['model_full', 'Pr(>Chisq)']
    }

    # Fit full model on dataset with beta3 = 0
    model_uni = try(glmmTMB(build_formula('y_0', 'time + group + time:group', rd_term),,
                            family = fami,
                            data = data
    ))
    if (check_convergence(model_uni) == 'good'){
      # Calculate empirical alpha of univariate test (Wald)
      alpha_hat_uni = get_p_value(model_uni, 'time:group')
    }

    # Fit full model on dataset with beta2 = beta3 = 0
    model_mult = try(glmmTMB(build_formula('y_00', 'time + group + time:group', rd_term),
                             family = fami,
                             data = data
    ))
    if (check_convergence(model_mult) == 'good'){
      # Fit null model on dataset with beta2 = beta3 = 0
      null_model_mult = try(glmmTMB(build_formula('y_00', 'time', rd_term),
                                    family = fami,
                                    data = data
      ))
      if (check_convergence(null_model_mult) == 'good'){
        # Calculate empirical alpha of multivariate test (LRT)
        ano = anova(null_model_mult, model_mult)
        alpha_hat_mult = ano['model_mult', 'Pr(>Chisq)']
      }
    }
  }
  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

est_MASS = function(data, resp_dist, with_rd_slope){
  # Specify random effects
  rd_term = as.formula(ifelse(with_rd_slope, '~ 1 + time | id', '~ 1 | id'))

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = binomial
  }
  if (resp_dist == 'Poisson'){
    fami = poisson
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(glmmPQL(y_full ~ time + group + time:group,
                             random = rd_term,
                             family = fami,
                             data = data,
                             control = list(returnObject = T)
    ))})[['elapsed']]
  conv_status = check_convergence(model_full)

  if (conv_status %in% c('good', 'extra_fail')) {

    # Record beta and theta after fitting full model on full dataset
    beta0_hat = model_full$coefficients$fixed[['(Intercept)']]
    beta1_hat = model_full$coefficients$fixed[['time']]
    beta2_hat = model_full$coefficients$fixed[['group']]
    beta3_hat = model_full$coefficients$fixed[['time:group']]
    temp = VarCorr(model_full)
    if (with_rd_slope){
      tau0_hat = as.numeric(temp['(Intercept)', 'StdDev'])
      tau1_hat = as.numeric(temp['time', 'StdDev'])
      rho01_hat = as.numeric(temp['time', 'Corr'])
    } else {
      tau_hat = as.numeric(temp['(Intercept)', 'StdDev'])
    }

    if (conv_status == 'good'){
      # Calculate empirical power of univariate test (Wald)
      power_hat_uni = get_p_value(model_full, 'time:group')
    }

    # Fit full model on dataset with beta3 = 0
      model_uni = try(glmmPQL(y_0 ~ time + group + time:group,
                              random = rd_term,
                              family = fami,
                              data = data,
                              control = list(returnObject = T)
      ))
      if (check_convergence(model_uni) == 'good'){
        # Calculate empirical alpha of univariate test (Wald)
        alpha_hat_uni = get_p_value(model_uni, 'time:group')
      }
  }
  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

est_hglm = function(data, resp_dist, with_rd_slope){

  # Specify random effects
  rd_term = if (with_rd_slope) '(1 + time | id)' else '(1 | id)'

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = binomial(link = 'logit')
  }
  if (resp_dist == 'Poisson'){
    fami = poisson(link = 'log')
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(
      hglm2(meanmodel = build_formula('y_full', 'time + group + time:group', rd_term),
            family = fami,
            rand.family = gaussian(link = identity),
            data = data)
    )})[['elapsed']]
  conv_status = check_convergence(model_full)

  if (conv_status == 'good'){

    # Record beta and theta after fitting full model on full dataset
    beta0_hat = model_full$fixef[['(Intercept)']]
    beta1_hat = model_full$fixef[['time']]
    beta2_hat = model_full$fixef[['group']]
    beta3_hat = model_full$fixef[['time:group']]
    if (with_rd_slope){
      tau0_hat = model_full$varRanef[1]^0.5
      tau1_hat = model_full$varRanef[2]^0.5
      rho01_hat = 0
    } else {
      tau_hat = model_full$varRanef^0.5
    }

    # Calculate empirical power of univariate test (Wald)
    power_hat_uni = get_p_value(model_full, 'time:group')

    # Fit full model on dataset with beta3 = 0
    model_uni = try(
      hglm2(meanmodel = build_formula('y_0', 'time + group + time:group', rd_term),
            family = fami,
            rand.family = gaussian(link = identity),
            data = data
        )
    )
    if (check_convergence(model_uni, warning_list) == 'good'){
      # Calculate empirical alpha of univariate test (Wald)
      alpha_hat_uni = get_p_value(model_uni, 'time:group')
    }
  }
  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

est_brms = function(data, resp_dist, with_rd_slope, n_cores = 4, n_threads = 6){

  # Specify random effects
  rd_term = if (with_rd_slope) '(1 + time | id)' else '(1|id)'

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = bernoulli(link = 'logit')
  }
  if (resp_dist == 'Poisson'){
    fami = poisson(link = 'log')
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(brm(build_formula('y_full', 'time + group + time:group', rd_term),
                         family = fami,
                         data = data,
                         threads = threading(n_threads),
                         cores = n_cores,
                         seed = 123
    ))})[['elapsed']]

  conv_status = check_convergence(model_full, n_term = 5)

  if (conv_status == 'good'){

    # Record betas and tau after fitting full model on full dataset
    summ = summary(model_full)
    beta0_hat = summ$fixed['Intercept', 'Estimate']
    beta1_hat = summ$fixed['time', 'Estimate']
    beta2_hat = summ$fixed['group', 'Estimate']
    beta3_hat = summ$fixed['time:group', 'Estimate']
    if (with_rd_slope){
      tau0_hat = summ$random$id['sd(Intercept)', 'Estimate']
      tau1_hat = summ$random$id['sd(time)', 'Estimate']
      rho01_hat = summ$random$id['cor(Intercept,time)', 'Estimate']
    } else {
      tau_hat = summ$random$id['sd(Intercept)', 'Estimate']
    }
    # Calculate empirical power of univariate test (CI)
    power_hat_uni = check_CI(model_full, 'b_time:group')

    # Fit null model on full dataset
    null_model_full = try(brm(build_formula('y_full', 'time', rd_term),
                              family = fami,
                              data = data,
                              threads = threading(n_threads),
                              cores = n_cores,
                              seed = 123
    ))
    if (check_convergence(null_model_full, n_term = 3) == 'good'){

      # Calculate empirical power of multivariate test (LOOIC)
      null_loo = loo(null_model_full)
      alt_loo = loo(model_full)
      power_hat_mult = null_loo$estimates['looic', 'Estimate'] > alt_loo$estimates['looic', 'Estimate']
    }
    rm(model_full, null_model_full)

    # Fit full model on dataset with beta3 = 0
    model_uni = try(brm(build_formula('y_0', 'time + group + time:group', rd_term),
                        family = fami,
                        data = data,
                        threads = threading(n_threads),
                        cores = n_cores,
                        seed = 123
    ))
    if (check_convergence(model_uni, n_term = 5) == 'good'){

      # Calculate empirical alpha of univariate test (CI)
      alpha_hat_uni = check_CI(model_uni, 'b_time:group')
    }
    rm(model_uni)

    # Fit full model on dataset with beta2 = beta3 = 0
    model_mult = try(brm(build_formula('y_00', 'time + group + time:group', rd_term),
                         family = fami,
                         data = data,
                         threads = threading(n_threads),
                         cores = n_cores,
                         seed = 123
    ))
    if (check_convergence(model_mult, n_term = 5) == 'good'){

      # Fit null model on dataset with beta2 = beta3 = 0
      null_model_mult = try(brm(build_formula('y_00', 'time', rd_term),
                                family = fami,
                                data = data,
                                threads = threading(n_threads),
                                cores = n_cores,
                                seed = 123
      ))
      if (check_convergence(null_model_mult, n_term = 3) == 'good') {

        # Calculate empirical alpha of multivariate test (LOOIC)
        null_loo = loo(null_model_mult)
        alt_loo = loo(model_mult)
        alpha_hat_mult = null_loo$estimates['looic', 'Estimate'] > alt_loo$estimates['looic', 'Estimate']
      }
      rm(null_model_mult)
    }
    rm(model_mult)
  }
  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

est_rstanarm = function(data, resp_dist, with_rd_slope, n_cores = 4){

  # Specify random effects
  rd_term = if (with_rd_slope) '(1 + time | id)' else '(1 | id)'

  # Specify response distribution
  if (resp_dist == 'Bernoulli'){
    fami = binomial(link = 'logit')
  }
  if (resp_dist == 'Poisson'){
    fami = poisson(link = 'log')
  }

  # Fit full model on full dataset
  compute_time = system.time({
    model_full = try(stan_glmer(build_formula('y_full', 'time + group + time:group', rd_term),
                                family = fami,
                                data = data,
                                cores = n_cores,
                                seed = 123
    ))})[['elapsed']]

  conv_status = check_convergence(model_full, fixed_names = c('time', 'group', 'time:group'), with_rd_slope = with_rd_slope)

  if (conv_status == 'good'){

    # Record betas and tau after fitting full model on full dataset
    beta0_hat = model_full$coefficients[['(Intercept)']]
    beta1_hat = model_full$coefficients[['time']]
    beta2_hat = model_full$coefficients[['group']]
    beta3_hat = model_full$coefficients[['time:group']]
    if (with_rd_slope){
      tau0_hat = attr(VarCorr(model_full)$id,'stddev')[['(Intercept)']]
      tau1_hat = attr(VarCorr(model_full)$id,'stddev')[['time']]
      rho01_hat = attr(VarCorr(model_full)$id,'correlation')['(Intercept)', 'time']
    } else {
      tau_hat = as.numeric(attr(VarCorr(model_full)$id,'stddev'))
    }
    # Calculate empirical power of univariate test (CI)
    power_hat_uni = check_CI(model_full, 'time:group')

    # Fit null model on full dataset
    null_model_full = try(stan_glmer(build_formula('y_full', 'time', rd_term),
                                     family = fami,
                                     data = data,
                                     cores = n_cores,
                                     seed = 123
    ))
    if (check_convergence(null_model_full, fixed_names = c('time'), with_rd_slope = with_rd_slope) == 'good'){
      # Calculate empirical power of multivariate test (LOOIC)
      null_loo = loo(null_model_full)
      alt_loo = loo(model_full)
      power_hat_mult = null_loo$estimates['looic', 'Estimate'] > alt_loo$estimates['looic', 'Estimate']
    }
    rm(model_full, null_model_full)

    # Fit full model on dataset with beta3 = 0
    model_uni = try(stan_glmer(build_formula('y_0', 'time + group + time:group', rd_term),
                               family = fami,
                               data = data,
                               cores = n_cores,
                               seed = 123
    ))
    if (check_convergence(model_uni, fixed_names = c('time', 'group', 'time:group'), with_rd_slope = with_rd_slope) == 'good') {
      # Calculate empirical alpha of univariate test (CI)
      alpha_hat_uni = check_CI(model_uni, 'time:group')
    }
    rm(model_uni)
    # Fit full model on dataset with beta2 = beta3 = 0
    model_mult = try(stan_glmer(build_formula('y_00', 'time + group + time:group', rd_term),
                                family = fami,
                                data = data,
                                cores = n_cores,
                                seed = 123
    ))
    if (check_convergence(model_mult, fixed_names = c('time', 'group', 'time:group'), with_rd_slope = with_rd_slope) == 'good'){
      # Fit null model on dataset with beta2 = beta3 = 0
      null_model_mult = try(stan_glmer(build_formula('y_00', 'time', rd_term),
                                       family = fami,
                                       data = data,
                                       cores = n_cores,
                                       seed = 123
      ))
      if (check_convergence(null_model_mult, fixed_names = c('time'), with_rd_slope = with_rd_slope) == 'good'){
        # Calculate empirical alpha of multivariate test (LRT)
        null_loo = loo(null_model_mult)
        alt_loo = loo(model_mult)
        alpha_hat_mult = null_loo$estimates['looic', 'Estimate'] > alt_loo$estimates['looic', 'Estimate']
      }
    }
    rm(model_mult, null_model_mult)
  }
  # Save results
  result_names = c('compute_time', 'conv_status', 'beta0_hat', 'beta1_hat',
                   'beta2_hat', 'beta3_hat', 'tau0_hat', 'tau1_hat', 'rho01_hat',
                   'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni',
                   'power_hat_mult')
  result = mget(result_names, ifnotfound = list(NA), inherits = FALSE)
  return(result)
}

==> anc/helpers/results_gathering_tool.R <==
official_conv_ratio = function(converge_v){
  conv_ratio = sum(converge_v %in% c('extra_fail', 'good'))/length(converge_v)
  return(conv_ratio)
}

real_conv_ratio = function(converge_v){
  conv_ratio = sum(converge_v == 'good')/length(converge_v)
  return(conv_ratio)
}

rmse = function(theta_v, true_theta){
  v_theta_v = na.omit(theta_v)
  return(sqrt(mean((v_theta_v - true_theta)^2)))
}

==> anc/scripts/00_SetHyperparameters.R <==
library(jsonlite)

n_v = c(50, 100, 200)
M_v = c(3, 9)
re_dist_v = c('Bernoulli', 'Poisson')
with_rd_slope_v = c(FALSE, TRUE)

i = 1
for (with_rd_slope in with_rd_slope_v){
  for (n in n_v){
    for (M in M_v){
      for (re_dist in re_dist_v){
        config = list(n = n, M = M, re_dist = re_dist, with_rd_slope = with_rd_slope)
        write_json(config, paste0('config/config_', i, '.json'), pretty = TRUE)
        i = i + 1
      }
    }
  }
}


==> anc/scripts/01_GenerateData.R <==
library(MASS)
library(jsonlite)

source('helpers/data_generate_tool.R')

set.seed(126) # for reproducibility

for (i in 1:24){
  config_i = fromJSON(sprintf('config/config_%s.json', i))
  gen_unbalanced_data(n = config_i$n, M = config_i$M, resp_dist = config_i$re_dist,
                      with_rd_slope = config_i$with_rd_slope)
}


==> anc/scripts/02_Estimate.R <==
library(lme4)
library(GLMMadaptive)
library(glmmTMB)
library(MASS)
library(hglm)
library(brms)
library(rstanarm)
library(loo)
library(jsonlite)

source('helpers/estimation_tool.R')

# Read config file
c = 15
config = fromJSON(sprintf('config/config_%s.json', c))
comb = sprintf('n%s_M%s_%s_%s', config$n, config$M, config$re_dist,
               ifelse(config$with_rd_slope, 'rdis', 'rdi'))

# Load datasets
load(sprintf('data/%s.RData', comb))
n_sim = 10

# Create/Load results
res_path = sprintf('results/%s.RData', comb)
pack_v = c('lme4_LA', 'lme4_AGQ', 'GLMMadaptive', 'glmmTMB', 'MASS', 'hglm',
           if (! config$with_rd_slope) 'brms', 'rstanarm')
result_v = c('conv_status', 'compute_time', 'beta0_hat', 'beta1_hat',
             'beta2_hat', 'beta3_hat', 'tau0_hat',
             if (config$with_rd_slope) c('tau1_hat', 'rho01_hat'),
             'alpha_hat_uni', 'alpha_hat_mult', 'power_hat_uni', 'power_hat_mult')
if (!file.exists(res_path)) {
  for (result in result_v){
    NA_df = data.frame(matrix(NA, nrow = n_sim, ncol = length(pack_v)))
    colnames(NA_df) = pack_v
    assign(sprintf('%s_df', result), NA_df)
  }
  save(list = paste0(result_v, '_df'), file = res_path)
}

load(res_path)

# Estimate
for (pack in pack_v){
  for (i in 1:n_sim){
    cat(sprintf('Fitting GLMM on dataset %s by %s...\n', i, pack))
    pack_result = match.fun(sprintf("est_%s", pack))(
      data = simulate_data_ls[[i]], resp_dist = config$re_dist, with_rd_slope = config$with_rd_slope)
    for (result in result_v){
      result_df = get(sprintf('%s_df', result))
      result_df[i, pack] = ifelse(is.list(pack_result), pack_result[[result]], NA)
      assign(sprintf('%s_df', result), result_df)
    }
    if (i %% 10 == 0){
      save(list = paste0(result_v, '_df'), file = res_path)
    }
  }
}



==> anc/scripts/03_GatherResults.R <==
source('helpers/results_gathering_tool.R')

alpha = 0.05
true_beta_v = c(0.1, 0.3, -0.2, 0.1)
true_variance_com_v = c(0.8, 0.4, 0.2)
n_beta = length(true_beta_v)

result_file_v = list.files('results', pattern = "^n\\d+_M\\d+_[A-Za-z]+_rdi?s?\\.RData$")
n_result_file = length(result_file_v)

result_df_ls = vector('list', length(n_result_file))
for (i in 1:n_result_file){
  result_file = result_file_v[i]
  n = as.integer(sub('^n(\\d+)_.*', '\\1', result_file))
  M = as.integer(sub('.*_M(\\d+)_.*', '\\1', result_file))
  re_dist = sub('.*_M\\d+_([^_]+)_.*', '\\1', result_file)
  with_rd_slope = ifelse(sub('.*_([^_]+)\\.[^.]*$', '\\1', result_file) == 'rdis', TRUE, FALSE)
  freq_pack_v = c('lme4_LA', if (! with_rd_slope) 'lme4_AGQ', 'GLMMadaptive',
                  'glmmTMB', 'MASS', 'hglm')
  bayes_pack_v = c(if (! with_rd_slope) 'brms', 'rstanarm')
  pack_v = c(freq_pack_v, bayes_pack_v)
  n_pack = length(pack_v)
  load_obj_v = load(sprintf('results/%s', result_file))
  fail_pos_df = conv_status_df != 'good'
  for (load_obj in load_obj_v) {
    obj = get(load_obj)
    if (! load_obj %in% c('conv_status_df', 'compute_time_df')){
      obj[fail_pos_df] = NA
    }
    assign(load_obj, obj[, pack_v], envir = .GlobalEnv)
}

  result_df = data.frame(
    'N.subjects' = rep(n, n_pack),
    'Max.m' = rep(M, n_pack),
    'Response.distribution' = rep(re_dist, n_pack),
    'Random.effect' = rep(ifelse(with_rd_slope, 'Intercepts+Slopes', 'Intercepts'), n_pack),
    'Packages' = pack_v)

  result_df[,'Convergency.ratio.official'] = apply(conv_status_df, 2, official_conv_ratio)
  result_df[,'Convergency.ratio.real'] = apply(conv_status_df, 2, real_conv_ratio)
  result_df[,'Computational.time'] = apply(compute_time_df, 2, mean)
  result_df[,'Mean.beta0_hat'] = apply(beta0_hat_df, 2, mean, na.rm = TRUE)
  result_df[,'RMSE.beta0_hat'] = apply(beta0_hat_df, 2, rmse, true_theta = true_beta_v[1])
  result_df[,'Mean.beta1_hat'] = apply(beta1_hat_df, 2, mean, na.rm = TRUE)
  result_df[,'RMSE.beta1_hat'] = apply(beta1_hat_df, 2, rmse, true_theta = true_beta_v[2])
  result_df[,'Mean.beta2_hat'] = apply(beta2_hat_df, 2, mean, na.rm = TRUE)
  result_df[,'RMSE.beta2_hat'] = apply(beta2_hat_df, 2, rmse, true_theta = true_beta_v[3])
  result_df[,'Mean.beta3_hat'] = apply(beta3_hat_df, 2, mean, na.rm = TRUE)
  result_df[,'RMSE.beta3_hat'] = apply(beta3_hat_df, 2, rmse, true_theta = true_beta_v[4])

  # Testing
  alpha_hat_uni_df[, freq_pack_v] = alpha_hat_uni_df[, freq_pack_v] < alpha
  result_df[, 'Alpha_hat.univariate'] = apply(alpha_hat_uni_df, 2, mean, na.rm = TRUE)
  power_hat_uni_df[, freq_pack_v] = power_hat_uni_df[, freq_pack_v] < alpha
  result_df[, 'Power_hat.univariate'] = apply(power_hat_uni_df, 2, mean, na.rm = TRUE)
  alpha_hat_mult_df[, freq_pack_v] = alpha_hat_mult_df[, freq_pack_v] < alpha
  result_df[, 'Alpha_hat.multivariate'] = apply(alpha_hat_mult_df, 2, mean, na.rm = TRUE)
  power_hat_mult_df[, freq_pack_v] = power_hat_mult_df[, freq_pack_v] < alpha
  result_df[, 'Power_hat.multivariate'] = apply(power_hat_mult_df, 2, mean, na.rm = TRUE)

  # Random effects
  result_df[, 'Mean.tau0_hat'] = apply(tau0_hat_df, 2, mean, na.rm = TRUE)
  result_df[, 'RMSE.tau0_hat'] = apply(tau0_hat_df, 2, rmse, true_theta = true_variance_com_v[1])
  if (with_rd_slope){
    result_df[, 'Mean.tau1_hat'] = apply(tau1_hat_df, 2, mean, na.rm = TRUE)
    result_df[, 'RMSE.tau1_hat'] = apply(tau1_hat_df, 2, rmse, true_theta = true_variance_com_v[2])
    result_df[, 'Mean.rho01_hat'] = apply(rho01_hat_df, 2, mean, na.rm = TRUE)
    result_df[, 'RMSE.rho01_hat'] = apply(rho01_hat_df, 2, rmse, true_theta = true_variance_com_v[3])
  } else{
    result_df[, 'Mean.tau1_hat'] = rep(NA, n_pack)
    result_df[, 'RMSE.tau1_hat'] = rep(NA, n_pack)
    result_df[, 'Mean.rho01_hat'] = rep(NA, n_pack)
    result_df[, 'RMSE.rho01_hat'] = rep(NA, n_pack)
  }
  result_df_ls[[i]] = result_df
}
final_result_df = do.call('rbind', result_df_ls)

# Mean absolute bias
mean_df = final_result_df[, c('Packages', 'Mean.beta0_hat', 'Mean.beta1_hat',
                              'Mean.beta2_hat', 'Mean.beta3_hat', 'Mean.tau0_hat',
                              'Mean.tau1_hat', 'Mean.rho01_hat')]
mean_df[, 2:8] = abs(sweep(mean_df[, 2:8], 2, c(true_beta_v, true_variance_com_v), '-'))
mean_abs_bias_df = aggregate(mean_df[-1], by = list(Group = mean_df[[1]]), FUN = mean)

# Mean RMSE
rmse_df = final_result_df[, c('Packages', 'RMSE.beta0_hat', 'RMSE.beta1_hat',
                              'RMSE.beta2_hat', 'RMSE.beta3_hat', 'RMSE.tau0_hat',
                              'RMSE.tau1_hat', 'RMSE.rho01_hat')]
mean_rmse_df = aggregate(rmse_df[-1], by = list(Group = rmse_df[[1]]), FUN = mean)

save(list = c('final_result_df', 'mean_abs_bias_df', 'mean_rmse_df'), file = 'results/final.RData')

